Convolutional Conditional Neural Processes

We introduce the Convolutional Conditional Neural Process (ConvCNP), a new member of the Neural Process family that models translation equivariance in the data. Translation equivariance is an important inductive bias for many learning problems including time series modelling, spatial data, and images. The model embeds data sets into an infinite-dimensional function space as opposed to a finite-dimensional vector space. To formalize this notion, we extend the theory of neural representations of sets to include functional representations, and demonstrate that any translation-equivariant embedding can be represented using a convolutional deep set. We evaluate ConvCNPs in several settings, demonstrating that they achieve state-of-the-art performance compared to existing NPs. We demonstrate that building in translation equivariance enables zero-shot generalization to challenging, out-of-domain tasks.

==> figures/diagram_plot.py <==
from stheno import EQ, dense
import numpy as np

x = np.array([0.1,
              0.15,
              0.2,
              0.45,
              0.6,
              0.8,
              0.9])

y = np.array([0.9,
              0.55,
              0.35,
              -0.6,
              0.3,
              -0.3,
              0.25])

indent = '        '

x_range = 0.3
y_range = 0.1


def show(message):
    print(indent + message)


# Print data points.
for xi, yi in zip(x, y):
    show(f'\\draw [obs] '
         f'({xi * x_range}\\textwidth, 0) -- '
         f'({xi * x_range}\\textwidth, {yi * y_range}\\textwidth);')

print()
print()

# Draw path of interpolation.
x_plot = np.linspace(0, 1, 60)
k = EQ().stretch(0.06)
density = sum(dense(k(x_plot, xi)) for xi in x) / 7
interp = sum(yi * dense(k(x_plot, xi)) for xi, yi in zip(x, y)) / density / 7

# Scale density to go to .6.
density *= 0.6 / density.max()

# Print density channel.
out = '\\draw [red, short dashed] plot [smooth] coordinates {'
for xi, yi in zip(x_plot, density.squeeze()):
    out += f'({xi * x_range}\\textwidth, {yi * y_range}\\textwidth) '
out = out[:-1]
out += '};'
print(out)

print()
print()

# Print discretisations.
for xi, yi in zip(x_plot[1::3], density.squeeze()[1::3]):
    show(f'\\draw [black, obs=red] '
         f'({xi * x_range}\\textwidth, 0) -- '
         f'({xi * x_range}\\textwidth, {yi * y_range}\\textwidth);')
for xi, yi in zip(x_plot[1::3], interp.squeeze()[1::3]):
    show(f'\\draw [black, obs=blue] '
         f'({(xi) * x_range}\\textwidth, 0) -- '
         f'({(xi) * x_range}\\textwidth, {yi * y_range}\\textwidth);')

